Enhanced image feature coverage: Key-point selection using genetic algorithms

Coverage of image features play an important role in many vision algorithms since their distribution affect the estimated homography. This paper presents a Genetic Algorithm (GA) in order to select the optimal set of features yielding maximum coverage of the image which is measured by a robust method based on spatial statistics. It is shown with statistical tests on two datasets that the metric yields better coverage and this is also confirmed by an accuracy test on the computed homography for the original set and the newly selected set of features. Results have demonstrated that the new set has similar performance in terms of the accuracy of the computed homography with the original one with an extra benefit of using fewer number of features ultimately reducing the time required for descriptor calculation and matching.

==> images/analysis/coverage_orig_evol.r <==
setwd('C:\\Users\\bilgisay\\Desktop\\paper_coverage_JMIV\\images\\analysis')
getwd()


inputFileName<-"vase\\results.txt"


Dataset <- read.table(inputFileName, header=FALSE, skip=1, sep="\t", na.strings="NA", dec=",", strip.white=TRUE)


featOrig<-Dataset[,1]
featEvol<-Dataset[,2]
covOrig<-Dataset[,3]
covEvol<-Dataset[,4]


# number of features
g_rangeFeat <- range(featOrig, featEvol)
m1feat = mean(featOrig)
m2feat = mean(featEvol)

par(mar=c(4, 5, 2, 1))
fileName1<-'orgEvol_features_vase.pdf'
#png(fileName1)
pdf(fileName1, width=8, height=6)

plot(featOrig, type='o', pch=22, ylim=g_rangeFeat, ann=FALSE, bg="red",cex.axis=1.40)
lines(featEvol, type='o', pch=21, ylim=g_rangeFeat, ann=FALSE, bg="blue",cex.axis=1.40)
abline(h=m1feat, col="red", lwd=3, lty=2)
abline(h=m2feat, col="blue", lwd=3, lty=3)
title(xlab="Images", ylab="Number of Features",cex.lab=1.40)
grid(col="black", lwd=1) 

dev.off()


# coverage
g_rangeCov <- range(covOrig, covEvol)
m1cov = mean(covOrig)
m2cov = mean(covEvol)

par(mar=c(4, 5, 2, 1))
fileName2<-'orgEvol_coverage_vase.pdf'
#png(fileName1)
pdf(fileName2, width=8, height=6)

plot(covOrig, type='o', pch=22, ylim=g_rangeCov, ann=FALSE, bg="red",cex.axis=1.40)
lines(covEvol, type='o', pch=21, ylim=g_rangeCov, ann=FALSE, bg="blue",cex.axis=1.40)
abline(h=m1cov, col="red", lwd=3, lty=2)
abline(h=m2cov, col="blue", lwd=3, lty=3)
title(xlab="Images", ylab="Coverage",cex.lab=1.40)
grid(col="black", lwd=1) 

dev.off()









==> images/analysis/coverage_orig_evol_oxford.r <==
setwd('C:\\Users\\bilgisay\\Desktop\\paper_coverage_JMIV\\images\\analysis')
getwd()


inputFileName<-"oxford\\results_cov_feat.txt"


Dataset <- read.table(inputFileName, header=FALSE, skip=0, sep=";", na.strings="NA", dec=".", strip.white=TRUE)


featOrig<-Dataset[,1]
featEvol<-Dataset[,2]
covOrig<-Dataset[,3]
covEvol<-Dataset[,4]


# number of features
g_rangeFeat <- range(featOrig, featEvol)
m1feat = mean(featOrig)
m2feat = mean(featEvol)

par(mar=c(4, 5, 2, 1))
fileName1<-'orgEvol_features_oxford.pdf'
#png(fileName1)
pdf(fileName1, width=8, height=6)

plot(featOrig, type='o', pch=22, ylim=g_rangeFeat, ann=FALSE, bg="red",cex.axis=1.40)
lines(featEvol, type='o', pch=21, ylim=g_rangeFeat, ann=FALSE, bg="blue",cex.axis=1.40)
abline(h=m1feat, col="red", lwd=3, lty=2)
abline(h=m2feat, col="blue", lwd=3, lty=3)
title(xlab="Images", ylab="Number of Features",cex.lab=1.40)
grid(col="black", lwd=1) 

dev.off()


# coverage
g_rangeCov <- range(covOrig, covEvol)
m1cov = mean(covOrig)
m2cov = mean(covEvol)

par(mar=c(4, 5, 2, 1))
fileName2<-'orgEvol_coverage_oxford.pdf'
#png(fileName1)
pdf(fileName2, width=8, height=6)

plot(covOrig, type='o', pch=22, ylim=g_rangeCov, ann=FALSE, bg="red",cex.axis=1.40)
lines(covEvol, type='o', pch=21, ylim=g_rangeCov, ann=FALSE, bg="blue",cex.axis=1.40)
abline(h=m1cov, col="red", lwd=3, lty=2)
abline(h=m2cov, col="blue", lwd=3, lty=3)
title(xlab="Images", ylab="Coverage",cex.lab=1.40)
grid(col="black", lwd=1) 

dev.off()









==> images/analysis/homograpy_accuracy.r <==
setwd('C:\\Users\\Erkan\\Desktop\\paper_coverage_JMIV\\images\\analysis')
getwd()


inputFileName<-"oxford\\results.txt"


Dataset <- read.table(inputFileName, header=FALSE, skip=0, sep="\t", na.strings="NA", dec=",", strip.white=TRUE)


featOrig<-Dataset[,1]
featEvol<-Dataset[,2]



# number of features
g_rangeFeat <- range(featOrig, featEvol)
m1feat = mean(featOrig)
m2feat = mean(featEvol)

par(mar=c(4, 5, 2, 1))
fileName1<-'orgEvol_accuracy_oxford.pdf'
#png(fileName1)
pdf(fileName1, width=8, height=6)

plot(featOrig, type='o', pch=22, ylim=g_rangeFeat, ann=FALSE, bg="red",cex.axis=1.40)
lines(featEvol, type='o', pch=21, ylim=g_rangeFeat, ann=FALSE, bg="blue",cex.axis=1.40)
abline(h=m1feat, col="red", lwd=3, lty=2)
abline(h=m2feat, col="blue", lwd=3, lty=3)
title(xlab="Matched Images", ylab="Accuracy",cex.lab=1.40)
grid(col="black", lwd=1) 

dev.off()












==> images/coverage_features_iterations/coverage_features_iterations.r <==
library(calibrate)
setwd('C:\\Users\\erkan\\Desktop\\paper_coverage_JMIV\\images\\coverage_features_iterations')
getwd()


inputFileName<-"coverage_features_iterations.txt"


Dataset <- read.table(inputFileName, header=FALSE, skip=0, sep="\t", na.strings="NA", dec=".", strip.white=TRUE)


iterations<-Dataset[,1]
features<-Dataset[,2]
coverage<-Dataset[,3]

# use 4 decimal digits in the string
coverageString<-as.character(format(round(coverage, 4), nsmall = 4))

# format(iteration, scientific = FALSE)


# number of features
g_rangeFeat <- range(coverage, coverage)


par(mar=c(4, 5, 2, 1))
fileName1<-'coverage_features_iterations.pdf'
# #png(fileName1)
pdf(fileName1, width=8, height=6)

plot(iterations, features,type='o', lwd="2", pch=22, col="blue", lty=3, xlab="", ylab="", bg="blue",cex.axis=1.40, ylim=c(580,935))
#text(iterations, features, coverageString, pos=4)
title(xlab="Iterations", ylab="Number of Features",cex.lab=1.40)
grid(col="black", lwd=1) 

# for the subplot
par(new=TRUE, oma=c(3,1,3,2))
layout(matrix(1:3,2))
# layout(matrix(c(1,2,3,4), 2,2, byrow=TRUE))
plot(iterations, features, xaxt ="n",  lwd="2", type='o', pch=22, col="blue", lty=3, xlab="", ylab="", bg="blue",cex.axis=1.40, xlim = c(17,20), ylim = c(570,590))
axis(1,at=iterations, cex.axis=1.40)
title(xlab="Iterations", ylab="Number of Features",cex.lab=1.40)
grid(col="black", lwd=1) 


dev.off()











==> images/kPlots/imageFeatures/plotpointsOnImage.m <==
clc;
clear;

img = imread('campus1-001.png');


% original

filenameOrig='campus1-001.sfop';
fidOrig = fopen(filenameOrig,'r');

% first two lines as dummy
dummy1=fscanf(fidOrig,'%g\n',[1,1]);
dummy2=fscanf(fidOrig,'%d\n',[1,1]);

dataOrig = fscanf(fidOrig,'%g %g',[5 inf]);
fclose(fidOrig);
% 
% 
dataOrig = dataOrig';
% 
axis image
% colormap(gray)
figure
h1=imshow(img)
% imshow(img / max(img(:)));
hold on
plot(dataOrig(:,1), dataOrig(:,2), 'w+');
title('');

% saveas(h1,'campus_orig','png');


% evolved
filenameEvol='campus1-001.sfop_new';
fidEvol = fopen(filenameEvol,'r');

% first two lines as dummy
dummy1=fscanf(fidEvol,'%g\n',[1,1]);
dummy2=fscanf(fidEvol,'%d\n',[1,1]);

dataEvol = fscanf(fidEvol,'%g %g',[5 inf]);
fclose(fidEvol);
% 
% 
dataEvol = dataEvol';
% 
axis image
% colormap(gray)

figure
h1=imshow(img)
% imshow(img / max(img(:)));
hold on
plot(dataEvol(:,1), dataEvol(:,2), 'w+');
title('');

% saveas(h1,'campus_evol','png');








==> images/kPlots/kFuncPlot.r <==
rm(list=ls())

## load spatial statistics library 
library(spatstat)


setwd("C:\\Users\\erkan\\Desktop\\paper_coverageGA_prletters\\images\\kPlots")

DatasetOrig <- read.table("features_halfSize\\campus1-001.sfop", header=FALSE, sep=" ", na.strings="NA", dec=".", strip.white=TRUE, skip = 2)
DatasetEvol <- read.table("features_halfSize\\campus1-001.sfop_new", header=FALSE, sep=" ", na.strings="NA", dec=".", strip.white=TRUE, skip = 2)

xOrig<-DatasetOrig[,1]
yOrig<-DatasetOrig[,2]

xEvol<-DatasetEvol[,1]
yEvol<-DatasetEvol[,2]

if(max(yOrig)>478)
{
  dataOrig<-ppp(xOrig, yOrig, c(0,478), c(0,720))
  ##print('landscape')
}
else
{
  dataOrig<-ppp(xOrig, 478-yOrig, c(0,720), c(0,478))
  ##print('portrait')
}

if(max(yEvol)>478)
{
  dataEvol<-ppp(xEvol, yEvol, c(0,478), c(0,720))
  ##print('landscape')
}
else
{
  dataEvol<-ppp(xEvol, 478-yEvol, c(0,720), c(0,478))
  ##print('portrait')
}

## K function -- border or iso
pdf("kplot_orig.pdf",width=6,height=3.5)
#title<-paste('K-function response for ', methodName, sep ='', collapse = '') 
title<-''
KOrig<-Kest(dataOrig,correction="iso")
par(mar=c(4, 5, 2, 1))
#plot(K,main=title, col="black", lwd="2", legend="false", cex.lab=1.40, cex.axis=1.40)
plot(KOrig,main=title, lwd="2", legend="false", cex.lab=1.40, cex.axis=1.40, xlim=c(0,120),ylim=c(0,80000))
grid(col="black", lwd=1)  
dev.off()

## K function -- border or iso
pdf("kplot_evol.pdf",width=6,height=3.5)
#title<-paste('K-function response for ', methodName, sep ='', collapse = '') 
title<-''
KEvol<-Kest(dataEvol,correction="iso")
par(mar=c(4, 5, 2, 1))
#plot(K,main=title, col="black", lwd="2", legend="false", cex.lab=1.40, cex.axis=1.40)
plot(KEvol,main=title, lwd="2", legend="false", cex.lab=1.40, cex.axis=1.40, xlim=c(0,120),ylim=c(0,80000))
grid(col="black", lwd=1)  
dev.off()


## grid counting
#fileName<-paste(method, '_gridCount.png', sep ='', collapse = '')
fileNameOrig<-'gridCount_orig.pdf'
#png(fileName, width=300, height=400)
pdf(fileNameOrig, width=6, height=3.5)
title<-''
par(mar=c(1, 1, 1, 1), col="red")
plot(dataOrig, main=title)
Q<-quadratcount(dataOrig,nx=4,ny=4)
par(col="black")
plot(Q, add=TRUE, cex=1.4, col="black")
dev.off()

## grid counting
#fileName<-paste(method, '_gridCount.png', sep ='', collapse = '')
fileNameEvol<-'gridCount_evol.pdf'
#png(fileName, width=300, height=400)
pdf(fileNameEvol, width=6, height=3.5)
title<-''
par(mar=c(1, 1, 1, 1), col="red")
plot(dataEvol, main=title)
Q<-quadratcount(dataEvol,nx=4,ny=4)
par(col="black")
plot(Q, add=TRUE, cex=1.4, col="black")
dev.off()
